Bayesian workflow for disease transmission modeling in Stan

This tutorial shows how to build, fit, and criticize disease transmission models in Stan, and should be useful to researchers interested in modeling the SARS-CoV-2 pandemic and other infectious diseases in a Bayesian framework. Bayesian modeling provides a principled way to quantify uncertainty and incorporate both data and prior knowledge into the model estimates. Stan is an expressive probabilistic programming language that abstracts the inference and allows users to focus on the modeling. As a result, Stan code is readable and easily extensible, which makes the modeler's work more transparent. Furthermore, Stan's main inference engine, Hamiltonian Monte Carlo sampling, is amiable to diagnostics, which means the user can verify whether the obtained inference is reliable. In this tutorial, we demonstrate how to formulate, fit, and diagnose a compartmental transmission model in Stan, first with a simple Susceptible-Infected-Recovered (SIR) model, then with a more elaborate transmission model used during the SARS-CoV-2 pandemic. We also cover advanced topics which can further help practitioners fit sophisticated models; notably, how to use simulations to probe the model and priors, and computational techniques to scale-up models based on ordinary differential equations.

==> manuscript_figures.r <==
# setup ----
load("case_study_objects.Rdata")
library(outbreaks)
library(tidyverse)
library(cowplot)
theme_set(theme_bw())
library(rstan)

col1 = "orange"
col2 = "aquamarine2"
path_fig = "manuscript/figures/"

# figures for simple SIR model ----

## boarding school data
ggplot(data = influenza_england_1978_school) + 
  annotate("point",y=0,x=as.Date("1978-01-22"),colour="white") +
  geom_point(mapping = aes(x = date, y = in_bed),shape=21,size=2) + 
  labs(x="Date",y = "Number of students in bed") +
  scale_y_continuous(expand=expansion(c(0,.05)),breaks=c(0,100,200,300)) +
  scale_x_date(date_breaks="4 days",date_labels = "%B %e",expand=expansion(c(0.05,.08)))
ggsave(file=paste0(path_fig,"boarding_school_data.png"),width=12,height=8,units = "cm")


## prior predictive check
s_prior <- rstan::extract(fit_sir_prior)
g1 = ggplot(tibble(r = s_prior$recovery_time)) + 
  geom_density(aes(x = r),fill=col2, alpha = 0.6) + 
  geom_vline(xintercept = c(0.5,30), color = "red",linetype=2) + 
  scale_x_log10() +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  labs(x="Recovery time (days, log)",y="Probability density")
g2 = ggplot(tibble(r = s_prior$R0)) + 
  geom_density(aes(x = r),fill=col2, alpha = 0.6) + 
  geom_vline(xintercept = c(1,10), color = "red",linetype=2) + 
  scale_x_log10() +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  labs(x="Basic reproduction number (log)",y="Probability density")
g3 = ggplot(tibble(r = s_prior$phi)) + 
  geom_density(aes(x = r),fill=col2, alpha = 0.6) + 
  scale_x_log10() +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  labs(x="Dispersion parameter (log)",y="Probability density")

n_draws <- 1000
draws <- as_tibble(t(s_prior$y[,,2][1:n_draws,])) %>% add_column(t=t)
draws <-  pivot_longer(draws, c(1:1000) , names_to = "draw") %>%
  mutate(date=t+as.Date("1978-01-22"))
g4 = ggplot(draws) + 
  annotate("point",y=0,x=as.Date("1978-01-22"),colour="white") +
  geom_line(mapping = aes(x = date, y=value, group = draw), alpha = 0.6, size=0.1) +
  geom_hline(yintercept=763, color="red")  +
  #geom_point(data = influenza_england_1978_school,mapping = aes(x = date, y = in_bed),shape=21,fill="white") + 
  # geom_text(x=1.8+as.Date("1978-01-22"), y=747, label="Population size", color="red") +
  labs(x="Date",y = "Number of students in bed") +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  scale_x_date(date_breaks="4 days",date_labels = "%B %e",expand=expansion(c(0.05,.08)))
smr_pred <- cbind(as.data.frame(summary(fit_sir_prior, pars="pred_cases", 
                                        probs=c(0.025, 0.5, 0.975))$summary), t)
colnames(smr_pred) <- make.names(colnames(smr_pred)) # to remove % in the col names
g5 = ggplot(smr_pred, mapping=aes(x=t+as.Date("1978-01-22"))) +
  annotate("point",y=0,x=as.Date("1978-01-22"),colour="white") +
  geom_ribbon(aes(ymin = X2.5., ymax = X97.5.), fill = col2, alpha = 0.6) +
  geom_line(mapping=aes(y=X50.)) + 
  geom_hline(yintercept=763, color="red" ) +
  #geom_point(data = influenza_england_1978_school,mapping = aes(x = date, y = in_bed),shape=21,fill="white") + 
  # geom_text(x=1.8+as.Date("1978-01-22"), y=747, label="Population size", color="red") +
  labs(x="Date",y = "Number of students in bed") +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  scale_x_date(date_breaks="4 days",date_labels = "%B %e",expand=expansion(c(0.05,.08)))

plot_grid(
  plot_grid(g1,g2,g3,labels=LETTERS[1:3],ncol=3),
  plot_grid(g4,g5,labels=LETTERS[4:5],ncol=2),ncol=1
  )
ggsave(file=paste0(path_fig,"prior_pred_check.png"),width=22,height=14,units = "cm")


## summary
pars = c("beta","gamma","phi_inv")
print(fit_sir_negbin,pars)

f1 = stan_trace(fit_sir_negbin,pars) + 
  theme_bw() +
  labs(y="Value",x="Iteration")
f2 = stan_dens(fit_sir_negbin,pars,separate_chains = TRUE) + scale_y_continuous(expand=expansion(c(0,.05))) + 
  theme_bw() +
  labs(x="Value",y="Probability density")

plot_grid(f1,f2,labels=c("A","B"),ncol=1)
ggsave(file=paste0(path_fig,"trace_dens.png"),width=22,height=14,units = "cm")

## inference simu
  
p1 = tibble(beta=extract(fit_simu,"beta")[[1]],
            gamma=extract(fit_simu,"gamma")[[1]],
            phi_inv=extract(fit_simu,"phi_inv")[[1]]) %>%
  pivot_longer(1:3)
true_p1 = tibble(beta=s_prior$beta[draw],
              gamma=s_prior$gamma[draw],
              phi_inv=s_prior$phi_inv[draw]) %>%
  pivot_longer(1:3)
h1 = ggplot(p1) +
  geom_density(aes(value),fill="chartreuse3",alpha=.6) + 
  geom_vline(data=true_p1,aes(xintercept=value),linetype=2,col="red") +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  facet_wrap(~name,scales="free") +
  labs(x="Value",y="Probability density")
h1
ggsave(file=paste0(path_fig,"simu_post.png"),width=18,height=6,units = "cm")



## posterior predictive checks
p0 = summary(fit_sir_negbin,"pred_cases")[[1]] %>%
  as_tibble() %>%
  mutate(date=influenza_england_1978_school$date,
         cases=influenza_england_1978_school$in_bed)
h0 = ggplot(p0) +
  annotate("point",y=0,x=as.Date("1978-01-22"),colour="white") +
  geom_ribbon(aes(x=date,ymin=`2.5%`,ymax=`97.5%`),fill=col1,alpha=.6) +
  geom_line(aes(x=date,y=`50%`)) +
  geom_point(mapping = aes(x = date, y = cases),shape=21,size=2,fill="white") +
  labs(x="Date",y = "Number of students in bed") +
  scale_y_continuous(expand=expansion(c(0,.05)),breaks=c(0,100,200,300,400,500)) +
  scale_x_date(date_breaks="4 days",date_labels = "%B %e",expand=expansion(c(0.05,.08)))
h0

p1 = summary(fit_sir_negbin,pars=c("R0","recovery_time"))[[1]] %>%
  as_tibble() %>%
  mutate(par=c("Basic reproduction number","Recovery time (days)"),
         type="Posterior")
p1 = summary(fit_sir_prior,pars=c("R0","recovery_time"))[[1]] %>%
  as_tibble() %>%
  mutate(par=c("Basic reproduction number","Recovery time (days)"),
         type="Prior") %>%
  bind_rows(p1) %>%
  mutate(type=factor(type,levels=c("Posterior","Prior")))
h1 = ggplot(p1) +
  geom_pointrange(aes(x=type,y=`50%`,ymin=`2.5%`,ymax=`97.5%`,colour=type)) +
  facet_wrap(~par,scales="free",ncol=1) +
  scale_colour_manual(values=c(col1,col2),guide=FALSE) +
  coord_flip(ylim=c(0,8)) +
  labs(x=NULL,y="Value")
h1
print(fit_sir_negbin,pars=c("R0","recovery_time"))
plot_grid(h0,h1,labels=LETTERS,ncol=2,rel_widths=c(1,.7))
ggsave(file=paste0(path_fig,"post_pred.png"),width=18,height=8,units = "cm")



# figures for swiss model ----
library(tidybayes)

## data
df_swiss <- read_csv("data/swiss_agg_data.csv")
df_swiss$n_days = 1:132

ggplot(data = df_swiss) + 
  geom_point(mapping = aes(x = date, y = report_dt),shape=21,size=2,fill="white") + 
  labs(x="Date",y = "Number of reported cases") +
  scale_y_continuous(expand=expansion(c(0,.05)))
ggsave(file=paste0(path_fig,"swiss_data.png"),width=12,height=8,units = "cm")


## posterior pred check sir model
fit_sir <- readRDS("saved_fit/fit_swiss/fit_sir.rds") # to speed up knitting TODO remove

pars = c("beta","gamma","phi_inv")
print(fit_sir,pars)
stan_trace(fit_sir,pars)
g1 = stan_dens(fit_sir,pars,separate_chains = TRUE) + scale_y_continuous(expand=expansion(c(0,.05))) + 
  theme_bw() +
  labs(x="Value",y="Probability density")

g <- ggplot_build(g1)
cols = unique(g$data[[1]]["fill"])$fill

g2 = fit_sir %>% 
  spread_draws(pred_cases[n_days]) %>% 
  group_by(n_days, .chain) %>% 
  summarise(cases = mean(cases), pred_median = median(pred_cases), pred_9 = quantile(pred_cases, 0.975), pred_1 = quantile(pred_cases, 0.025)) %>%
  left_join(df_swiss) %>%
  mutate(chain=paste0("chain ",.chain)) %>%
  ggplot(aes(x = date)) +
  geom_ribbon(aes(ymin = pred_1, ymax = pred_9, fill = chain), alpha=0.6)+
  geom_line(mapping = aes(y=pred_median))+
  geom_point(mapping = aes(y = report_dt),shape=21,size=1.2,fill="white") + 
  facet_wrap(~chain,ncol=4) +
  coord_cartesian(ylim=c(0,10000))  +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  scale_fill_manual(values=cols,guide=FALSE) +
  labs(x="Date",y = "Reported cases") 

plot_grid(g1,g2,ncol=1,labels=c("A","B"),rel_heights = c(1,1.1))
ggsave(file=paste0(path_fig,"swiss_fit1.png"),width=18,height=10,units = "cm")



## posterior pred check seir model
fit_seir <- readRDS("saved_fit/fit_swiss/fit_seir_beta.rds") # to speed up knitting TODO remove


pars = c("beta","gamma","phi_inv","a","p_reported")
print(fit_seir,pars)

g1 = stan_trace(fit_seir,c("a","p_reported")) + 
  theme_bw() +
  labs(x="Iteration",y="Value")

g2 = fit_seir %>% 
  spread_draws(pred_cases[n_days]) %>% 
  group_by(n_days, .chain) %>% 
  summarise(cases = mean(cases), pred_median = median(pred_cases), pred_9 = quantile(pred_cases, 0.975), pred_1 = quantile(pred_cases, 0.025)) %>%
  left_join(df_swiss) %>%
  mutate(chain=paste0("chain ",.chain)) %>%
  ggplot(aes(x = date)) +
  geom_ribbon(aes(ymin = pred_1, ymax = pred_9, fill = chain), alpha=0.6)+
  geom_line(mapping = aes(y=pred_median))+
  geom_point(mapping = aes(y = report_dt),shape=21,size=1.2,fill="white") + 
  facet_wrap(~chain,ncol=4) +
  coord_cartesian(ylim=c(0,3000))  +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  scale_fill_manual(values=cols,guide=FALSE) +
  labs(x="Date",y = "Reported cases") 

plot_grid(g1,g2,ncol=1,labels=c("A","B"),rel_heights = c(1,1.1))
ggsave(file=paste0(path_fig,"swiss_fit2.png"),width=18,height=10,units = "cm")


## posterior pred check seir model
fit_seir_forcing <- readRDS("saved_fit/fit_swiss/fit_seir_forcing.rds") # to speed up knitting TODO remove
fit_seir_forcing <- fit_forcing

check_hmc_diagnostics(fit_seir_forcing)
pars = c("beta","gamma","phi_inv","a","p_reported","eta","nu","xi")
print(fit_seir_forcing,pars,digits=4)

g1 = stan_trace(fit_seir_forcing,pars) + 
  theme_bw() +
  labs(x="Iteration",y="Value")
g1

g2 = fit_seir_forcing %>% 
  spread_draws(pred_cases[n_days]) %>% 
  group_by(n_days, .chain) %>% 
  summarise(cases = mean(cases), pred_median = median(pred_cases), pred_9 = quantile(pred_cases, 0.975), pred_1 = quantile(pred_cases, 0.025)) %>%
  left_join(df_swiss) %>%
  mutate(chain=paste0("chain ",.chain)) %>%
  ggplot(aes(x = date)) +
  geom_ribbon(aes(ymin = pred_1, ymax = pred_9, fill = chain), alpha=0.6)+
  geom_line(mapping = aes(y=pred_median))+
  geom_point(mapping = aes(y = report_dt),shape=21,size=1.2,fill="white") + 
  facet_wrap(~chain,ncol=4) +
  coord_cartesian(ylim=c(0,3000))  +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  scale_fill_manual(values=cols,guide=FALSE) +
  labs(x="Date",y = "Reported cases") 
g2
pairs(fit_seir_forcing,pars=pars)

ggsave(plot = g,file=paste0(path_fig,"swiss_fit3.png"),width=12,height=10,units = "cm")




## posterior pred check sero model
fit_seir_forcing_survey <- readRDS("saved_fit/fit_swiss/fit_seir_forcing_survey_max.rds") # to speed up knitting TODO remove

fit_seir_forcing_survey <- fit_forcing_survey_max
check_hmc_diagnostics(fit_seir_forcing_survey)
pars = c("beta","gamma","phi_inv","a","p_reported","eta","nu","xi","p_infected_survey","R0")
print(fit_seir_forcing_survey,pars)
lockdown_date = as.Date("2020-03-17")

g1 = summary(fit_seir_forcing_survey,"pred_cases")[[1]] %>%
  as_tibble() %>%
  mutate(n_days=1:131) %>%
  left_join(df_swiss) %>%
  ggplot(aes(x=date)) +
  geom_ribbon(aes(ymin=`2.5%`,ymax=`97.5%`),fill=col1,alpha=.6) +
  geom_line(aes(y=`50%`)) +
  # geom_vline(xintercept=lockdown_date,colour="red",size=1.2,alpha=.5) +
  geom_point(mapping = aes(y = report_dt),shape=21,size=2,fill="white") +
  labs(x="Date",y = "Number of reported cases") +
  scale_y_continuous(expand=expansion(c(0,.05)))

popsize = 8.57E6
g1b = summary(fit_seir_forcing_survey,"y")[[1]] %>%
  as.data.frame() %>%
  rownames_to_column() %>%
  as_tibble()  %>%
  separate(rowname,into=c("rowname","n_days","comp")) %>%
  filter(comp=="4") %>% 
  mutate(n_days=as.numeric(n_days)) %>%
  left_join(df_swiss) %>%
  ggplot(aes(x=date)) +
  geom_ribbon(aes(ymin=`2.5%`/popsize,ymax=`97.5%`/popsize),fill=col1,alpha=.6) +
  geom_line(aes(y=`50%`/popsize)) + 
  # geom_vline(xintercept=lockdown_date,colour="red",size=1.2,alpha=.5) +
  annotate("point",x=as.Date("2020-05-04"),
           y=83/775,shape=21,size=2,fill="white") +
  # annotate("pointrange",x=as.Date("2020-05-04"),
  #          y=qbeta(.5,84,775-82),
  #          ymin=qbeta(.025,84,775-82),
  #          ymax=qbeta(.975,84,775-82),
  #          shape=21,fill="white") +
  labs(x="Date",y = "Cum. incidence") +
  scale_y_continuous(expand=expansion(c(0,.05)),labels=scales::percent)

g2 = summary(fit_seir_forcing_survey,"Reff")[[1]] %>%
  as_tibble() %>%
  mutate(n_days=1:132) %>%
  left_join(df_swiss) %>%
  ggplot(aes(x=date)) +
  geom_ribbon(aes(ymin=`2.5%`,ymax=`97.5%`),fill=col1,alpha=.6) +
  geom_line(aes(y=`50%`)) +
  geom_hline(yintercept=1,linetype=2) +
  geom_vline(xintercept=lockdown_date,colour="red",size=1.2,alpha=.5) +
  # annotate("segment",x=lockdown_date,xend=lockdown_date+29,y=5.3,yend=5.3,colour="red",arrow=arrow(type = "closed")) +
  annotate("text",x=lockdown_date+5,y=5.1,label="Lockdown",col="red",hjust=0,size=3) +
  labs(x="Date",y = expression(R[0])) +
  scale_y_continuous(expand=expansion(c(0,.05)),limits=c(0,5.4))

n = 4000
prior = tibble(
  beta = abs(rnorm(n,2,1)),
  gamma = abs(rnorm(n,.4,.5)),
  a = abs(rnorm(n,.4,.5)),
  phi_inv = rexp(n,5),
  p_reported = rbeta(n, 1, 2),
  eta = rbeta(n, 2.5, 4),
  nu = rexp(n,1./5),
  xi = .5 + rbeta(n,1, 1)
) %>%
  pivot_longer(everything()) %>%
  mutate(type="Prior")

pars = c("beta","gamma","phi_inv","a","p_reported","eta","nu","xi")
samp =
  extract(fit_seir_forcing_survey,pars) %>%
  as.data.frame() %>%
  pivot_longer(everything()) %>%
  mutate(type="Posterior") %>%
 bind_rows(prior) %>%
  mutate(name=factor(name,levels=pars),
         type=factor(type,levels=c("Prior","Posterior")))

g3 = ggplot(samp) +
  geom_density(aes(x=value,fill=type),alpha=.8) +
  facet_wrap(~name,scale="free",ncol=4) +
  scale_fill_manual(values=c(col2,col1)) +
  scale_y_continuous(expand=expansion(c(0,.05))) +
  labs(x="Value",y="Probability density",fill=NULL) +
  theme(legend.position="bottom")


require(ggpubr)


ggarrange(
  ggarrange(g1,
            ggarrange(g1b,g2,ncol=1,align="v",labels=c("B","C")),
            ncol=2,labels=c("A",""),heights = c(1.3,1)),
  g3,
  labels=c("","D"),ncol=1,heights = c(2,1.8))


ggsave(file=paste0(path_fig,"swiss_fit4.png"),width=19,height=18,units = "cm")


